Probability Assessments of an Ice-Free Arctic: Comparing Statistical and Climate Model Projections

The downward trend in the amount of Arctic sea ice has a wide range of environmental and economic consequences including important effects on the pace and intensity of global climate change. Based on several decades of satellite data, we provide statistical forecasts of Arctic sea ice extent during the rest of this century. The best fitting statistical model indicates that overall sea ice coverage is declining at an increasing rate. By contrast, average projections from the CMIP5 global climate models foresee a gradual slowing of Arctic sea ice loss even in scenarios with high carbon emissions. Our long-range statistical projections also deliver probability assessments of the timing of an ice-free Arctic. These results indicate almost a 60 percent chance of an effectively ice-free Arctic Ocean sometime during the 2030s -- much earlier than the average projection from the global climate models.

==> anc/Arctic.csv <==
Year,Month,     Extent,Area
1978,11,11.65,9.04
1978,12,13.67,10.9
1979,1,15.41,12.41
1979,2,16.18,13.18
1979,3,16.34,13.21
1979,4,15.45,12.53
1979,5,13.86,11.11
1979,6,12.53,9.34
1979,7,10.31,6.69
1979,8,8.04,5.06
1979,9,7.05,4.58
1979,10,8.75,6.19
1979,11,10.94,8.37
1979,12,13.34,10.63
1980,1,14.86,11.94
1980,2,15.96,12.9
1980,3,16.04,12.99
1980,4,15.43,12.52
1980,5,13.79,10.96
1980,6,12.2,9
1980,7,10.1,6.53
1980,8,7.98,4.94
1980,9,7.67,4.87
1980,10,9.18,6.5
1980,11,11.38,8.73
1980,12,13.59,10.78
1981,1,14.91,11.91
1981,2,15.6,12.53
1981,3,15.63,12.71
1981,4,15.01,12.24
1981,5,13.8,10.99
1981,6,12.43,9.03
1981,7,10.27,6.31
1981,8,7.84,4.48
1981,9,7.14,4.44
1981,10,8.86,6.27
1981,11,10.93,8.31
1981,12,13.34,10.54
1982,1,15.18,12.19
1982,2,15.97,12.87
1982,3,16.04,13.07
1982,4,15.47,12.63
1982,5,13.97,11.17
1982,6,12.48,9.46
1982,7,10.37,6.87
1982,8,8.14,5
1982,9,7.3,4.43
1982,10,9.42,6.67
1982,11,11.63,9.06
1982,12,13.64,10.88
1983,1,14.94,12.01
1983,2,16.01,12.94
1983,3,16.09,12.93
1983,4,15.17,12.21
1983,5,13.49,10.87
1983,6,12.3,9.27
1983,7,10.57,6.86
1983,8,8.19,4.97
1983,9,7.39,4.7
1983,10,9.33,6.79
1983,11,11.46,8.99
1983,12,13.3,10.63
1984,1,14.47,11.68
1984,2,15.3,12.26
1984,3,15.58,12.55
1984,4,15.01,12.18
1984,5,13.58,10.88
1984,6,12.15,9.09
1984,7,9.98,6.3
1984,8,7.77,4.68
1984,9,6.81,4.11
1984,10,8.56,5.91
1984,11,10.84,8.24
1984,12,12.99,10.27
1985,1,14.72,11.69
1985,2,15.47,12.48
1985,3,15.89,12.75
1985,4,15.36,12.54
1985,5,14.07,11.25
1985,6,12.22,8.96
1985,7,9.74,5.99
1985,8,7.4,4.6
1985,9,6.7,4.23
1985,10,8.55,6.12
1985,11,11.02,8.42
1985,12,13.05,10.24
1986,1,14.89,11.88
1986,2,15.78,12.62
1986,3,15.91,12.72
1986,4,15.06,12.04
1986,5,13.38,10.7
1986,6,11.98,8.99
1986,7,10.15,6.62
1986,8,7.98,5.01
1986,9,7.41,4.72
1986,10,9.48,6.83
1986,11,11.45,8.87
1986,12,13.22,10.53
1987,1,14.97,11.9
1987,2,16.05,13.02
1987,3,15.82,12.83
1987,4,15.21,12.35
1987,5,13.74,10.97
1987,6,12.49,9.39
1987,7,10.33,6.55
1987,8,7.63,NA
1987,9,7.28,5.64
1987,10,9.05,7.49
1987,11,11.22,9.73
1987,12,NA,NA
1988,1,NA,NA
1988,2,15.58,13.57
1988,3,15.96,13.9
1988,4,15.12,13.18
1988,5,13.56,11.41
1988,6,11.94,9.68
1988,7,9.81,7.01
1988,8,7.89,5.42
1988,9,7.37,5.36
1988,10,9.13,7.52
1988,11,11.33,9.91
1988,12,13.63,11.99
1989,1,14.95,13.18
1989,2,15.5,13.36
1989,3,15.42,13.21
1989,4,14.33,12.36
1989,5,13.04,11.35
1989,6,12.24,9.95
1989,7,10.13,7.33
1989,8,7.88,5.56
1989,9,7.01,4.86
1989,10,8.83,6.96
1989,11,11.12,9.46
1989,12,13.39,11.61
1990,1,14.78,12.8
1990,2,15.58,13.42
1990,3,15.87,13.51
1990,4,14.65,12.28
1990,5,13.23,10.9
1990,6,11.64,9.2
1990,7,9.25,6.52
1990,8,6.8,4.99
1990,9,6.14,4.55
1990,10,8.48,6.74
1990,11,11.08,9.64
1990,12,13.11,11.47
1991,1,14.36,12.57
1991,2,15.25,13.22
1991,3,15.42,13.42
1991,4,14.86,12.87
1991,5,13.47,11.5
1991,6,12.11,9.66
1991,7,9.51,6.76
1991,8,7.42,5.21
1991,9,6.47,4.51
1991,10,8.54,6.75
1991,11,10.88,9.25
1991,12,12.95,11.19
1992,1,14.64,12.61
1992,2,15.46,13.58
1992,3,15.48,13.48
1992,4,14.68,12.84
1992,5,13.22,11.43
1992,6,12.15,9.95
1992,7,10.32,7.22
1992,8,7.93,5.44
1992,9,7.47,5.43
1992,10,9.32,7.74
1992,11,11.38,9.75
1992,12,13.41,11.72
1993,1,14.9,12.93
1993,2,15.69,13.61
1993,3,15.81,13.77
1993,4,15.08,13.03
1993,5,13.37,11.42
1993,6,11.87,9.26
1993,7,9.48,6.28
1993,8,7.33,4.76
1993,9,6.4,4.58
1993,10,8.79,7.06
1993,11,11.32,9.54
1993,12,13.32,11.48
1994,1,14.73,12.88
1994,2,15.56,13.52
1994,3,15.55,13.55
1994,4,14.89,12.91
1994,5,13.62,11.66
1994,6,12.02,9.68
1994,7,9.93,6.92
1994,8,7.64,5.19
1994,9,7.14,5.13
1994,10,8.92,7.23
1994,11,11.12,9.71
1994,12,13.27,11.49
1995,1,14.59,12.79
1995,2,15.23,13.37
1995,3,15.26,13.34
1995,4,14.45,12.4
1995,5,12.97,10.9
1995,6,11.44,8.94
1995,7,8.99,6.16
1995,8,6.74,4.69
1995,9,6.08,4.43
1995,10,7.83,5.99
1995,11,10.76,9.03
1995,12,12.92,11.09
1996,1,14.18,12.15
1996,2,15.15,12.98
1996,3,15.12,12.9
1996,4,14.22,12.32
1996,5,13.09,11.28
1996,6,12.08,9.83
1996,7,10.16,7.44
1996,8,8.18,5.73
1996,9,7.58,5.62
1996,10,9.16,7.54
1996,11,10.4,8.77
1996,12,12.86,11.03
1997,1,14.42,12.39
1997,2,15.44,13.44
1997,3,15.47,13.3
1997,4,14.56,12.57
1997,5,13.18,11.24
1997,6,11.74,9.2
1997,7,9.41,6.5
1997,8,7.29,5.09
1997,9,6.69,4.89
1997,10,8.34,6.47
1997,11,10.68,9.07
1997,12,13.08,11.24
1998,1,14.72,12.81
1998,2,15.75,13.77
1998,3,15.6,13.57
1998,4,14.89,12.85
1998,5,13.59,11.4
1998,6,11.71,9.18
1998,7,9.42,6.45
1998,8,7.51,4.69
1998,9,6.54,4.3
1998,10,8.45,6.71
1998,11,10.44,8.88
1998,12,12.76,10.91
1999,1,14.36,12.6
1999,2,15.31,13.45
1999,3,15.4,13.54
1999,4,15.08,13.15
1999,5,13.75,11.66
1999,6,11.78,9.25
1999,7,9.49,6.55
1999,8,7.23,4.75
1999,9,6.12,4.29
1999,10,8.6,6.83
1999,11,10.8,9.26
1999,12,12.64,10.99
2000,1,14.22,12.3
2000,2,15.14,13.09
2000,3,15.22,13.17
2000,4,14.56,12.6
2000,5,13.15,11.24
2000,6,11.67,9.05
2000,7,9.51,6.39
2000,8,7.17,4.78
2000,9,6.25,4.35
2000,10,8.38,6.69
2000,11,10.32,8.87
2000,12,12.64,10.96
2001,1,14.2,12.35
2001,2,15.21,13.22
2001,3,15.52,13.64
2001,4,14.86,13.05
2001,5,13.51,11.38
2001,6,11.46,9.09
2001,7,9.07,6.29
2001,8,7.46,4.94
2001,9,6.73,4.59
2001,10,8.3,6.65
2001,11,10.66,9.08
2001,12,12.49,10.55
2002,1,14.27,12.26
2002,2,15.34,13.42
2002,3,15.35,13.42
2002,4,14.3,12.41
2002,5,12.97,11.16
2002,6,11.58,9.19
2002,7,9.27,6.44
2002,8,6.6,4.32
2002,9,5.83,4.03
2002,10,8.16,6.24
2002,11,10.34,8.75
2002,12,12.61,10.64
2003,1,14.39,12.29
2003,2,15.19,13.23
2003,3,15.48,13.42
2003,4,14.51,12.46
2003,5,13.02,10.89
2003,6,11.6,9.11
2003,7,9.21,6.15
2003,8,6.94,4.52
2003,9,6.12,4.05
2003,10,7.85,5.98
2003,11,10.13,8.57
2003,12,12.59,10.8
2004,1,14.03,12.26
2004,2,14.91,12.94
2004,3,14.99,12.99
2004,4,13.99,12.16
2004,5,12.56,10.92
2004,6,11.45,9.24
2004,7,9.43,6.51
2004,8,6.85,4.67
2004,9,5.98,4.39
2004,10,7.93,6.4
2004,11,10.34,8.95
2004,12,12.55,10.98
2005,1,13.66,11.92
2005,2,14.37,12.35
2005,3,14.69,12.74
2005,4,14.09,12.23
2005,5,12.91,10.88
2005,6,11.16,8.81
2005,7,8.65,5.9
2005,8,6.3,4.21
2005,9,5.5,4.07
2005,10,7.35,5.78
2005,11,10.22,8.8
2005,12,12.23,10.56
2006,1,13.47,11.65
2006,2,14.32,12.35
2006,3,14.42,12.52
2006,4,13.91,12.04
2006,5,12.52,10.45
2006,6,10.92,8.41
2006,7,8.46,5.79
2006,8,6.5,4.31
2006,9,5.86,4.01
2006,10,7.54,5.8
2006,11,9.66,8.13
2006,12,11.95,10.17
2007,1,13.7,11.86
2007,2,14.51,12.58
2007,3,14.54,12.56
2007,4,13.85,11.83
2007,5,12.78,10.77
2007,6,11.22,8.21
2007,7,7.94,5.13
2007,8,5.34,3.19
2007,9,4.27,2.82
2007,10,6.04,4.33
2007,11,9.76,8.06
2007,12,12.03,10.18
2008,1,13.89,12.3
2008,2,14.95,13.21
2008,3,15.18,13.53
2008,4,14.35,12.78
2008,5,12.97,11.25
2008,6,11.21,8.85
2008,7,8.68,6.06
2008,8,5.91,3.79
2008,9,4.69,3.26
2008,10,7.35,5.77
2008,11,10.34,9.05
2008,12,12.36,10.97
2009,1,13.91,12.32
2009,2,14.81,13.21
2009,3,14.98,13.43
2009,4,14.5,12.92
2009,5,13.19,11.48
2009,6,11.32,9.25
2009,7,8.47,6.12
2009,8,6.14,4.16
2009,9,5.26,3.76
2009,10,6.92,5.24
2009,11,9.77,8.36
2009,12,12.2,10.59
2010,1,13.74,12.04
2010,2,14.58,12.96
2010,3,15.14,13.53
2010,4,14.66,12.85
2010,5,12.87,10.88
2010,6,10.59,8.37
2010,7,8.07,5.57
2010,8,5.87,3.88
2010,9,4.87,3.34
2010,10,6.98,5.48
2010,11,9.61,8.43
2010,12,11.83,10.43
2011,1,13.46,11.83
2011,2,14.36,12.76
2011,3,14.55,12.83
2011,4,14.11,12.45
2011,5,12.68,10.74
2011,6,10.75,8.54
2011,7,7.72,5.4
2011,8,5.5,3.38
2011,9,4.56,3.21
2011,10,6.46,5.02
2011,11,9.77,8.52
2011,12,12.15,10.63
2012,1,13.73,12.21
2012,2,14.55,12.72
2012,3,15.2,13.41
2012,4,14.63,12.87
2012,5,13.01,11.05
2012,6,10.67,8.16
2012,7,7.67,5.09
2012,8,4.72,2.93
2012,9,3.57,2.41
2012,10,5.89,4.58
2012,11,9.39,8.06
2012,12,12.01,10.45
2013,1,13.7,12.02
2013,2,14.72,13.2
2013,3,15.03,13.45
2013,4,14.3,12.75
2013,5,13,11.25
2013,6,11.36,8.95
2013,7,8.13,5.81
2013,8,6.01,4.17
2013,9,5.21,3.78
2013,10,7.45,5.95
2013,11,9.94,8.66
2013,12,12.18,10.87
2014,1,13.65,12.1
2014,2,14.42,12.56
2014,3,14.76,12.95
2014,4,14.09,12.43
2014,5,12.7,11.05
2014,6,11.03,8.76
2014,7,8.11,5.96
2014,8,6.08,4.37
2014,9,5.22,3.74
2014,10,7.23,5.7
2014,11,10.11,8.75
2014,12,12.35,10.89
2015,1,13.6,12.17
2015,2,14.4,12.85
2015,3,14.37,12.78
2015,4,13.89,12.33
2015,5,12.47,10.9
2015,6,10.88,8.7
2015,7,8.38,5.66
2015,8,5.6,3.63
2015,9,4.62,3.42
2015,10,6.97,5.49
2015,11,9.85,8.48
2015,12,12.04,10.64
2016,1,13.46,11.8
2016,2,14.2,12.43
2016,3,14.4,12.61
2016,4,13.68,11.98
2016,5,11.92,10.25
2016,6,10.41,8.21
2016,7,7.94,5.37
2016,8,5.37,3.31
2016,9,4.53,2.91
2016,10,6.08,4.4
2016,11,8.66,7.01
2016,12,11.46,9.62
2017,1,13.19,11.37
2017,2,14.12,12.32
2017,3,14.29,12.61
2017,4,13.75,12.26
2017,5,12.63,11.01
2017,6,10.76,8.63
2017,7,7.94,5.65
2017,8,5.48,3.64
2017,9,4.82,3.35
2017,10,6.77,5.3
2017,11,9.49,8.08
2017,12,11.74,10.26
2018,1,13.06,11.64
2018,2,13.95,12.22
2018,3,14.3,12.61
2018,4,13.71,12.25
2018,5,12.21,10.77
2018,6,10.71,8.71
2018,7,8.22,5.71
2018,8,5.61,3.89
2018,9,4.71,3.3
2018,10,6.13,4.59
2018,11,9.805,8.362
2018,12,11.857,10.414
2019,1,13.556,12.104
2019,2,14.398,12.693
2019,3,14.552,12.806
2019,4,13.455,11.865
2019,5,12.16,10.46
2019,6,10.53,8.26
2019,7,7.59,5.1
2019,8,5.03,3.22
2019,9,4.32,3.13
2019,10,5.66,4.48


==> anc/ArcticReadme.txt <==
The data are Arctic ice extent and area.

For extent and area we use the National Snow and Ice Data Center (NSIDC, https://nsidc.org/) Sea Ice Index monthly dataset, Version 3, Dataset ID G02135, https://nsidc.org/data/G02135/versions/3, accessed November 4, 2019. Extent and area are measured in 10^6 km^2, begining in 1978.11. A few extent and area observations are missing due to satellite problems: 1987.12, 1988.01 for extent, and 1987.08, 1987.12, 1988.01 for area.



 











==> anc/GCMplot.csv <==
year,historical,observed,rcp26,rcp45,rcp60,rcp85,quadratic2005,quadratic2019,quadr2019resids,linear,linearResids,breakdate1988,breakdate1988resids,simplified2005,simplified2019,lowerCIfull,upperCIfull,lowerCI2006,upperCI2006,lowerCIrestricted,upperCIrestricted,lowerCIrestricted2006,upperCIrestricted2006
1975,7.23,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
1976,7.34,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
1977,7.25,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
1978,7.23,NA,NA,NA,NA,NA,7.284072498,7.436041194,NA,7.721041379,NA,7.155439808,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA,NA
1979,7.18,7.05,NA,NA,NA,NA,7.273283672,7.397181651,-0.347058209,7.638302341,-5.51114969,7.15905732,-0.150002376,7.290350951,7.389432521,NA,NA,NA,NA,NA,NA,NA,NA
1980,7.24,7.67,NA,NA,NA,NA,7.258889515,7.35605013,0.331858405,7.555563303,-4.835902328,7.162674833,0.466359421,7.276725236,7.357163456,NA,NA,NA,NA,NA,NA,NA,NA
1981,7.04,7.14,NA,NA,NA,NA,7.240890027,7.31264663,-0.080022401,7.472824266,-5.310654967,7.166292345,-0.067278781,7.259756845,7.32229083,NA,NA,NA,NA,NA,NA,NA,NA
1982,7.02,7.3,NA,NA,NA,NA,7.21928521,7.266971153,-0.123187417,7.390085228,-5.095407606,7.169909858,0.089083017,7.239445778,7.284814644,NA,NA,NA,NA,NA,NA,NA,NA
1983,7.26,7.39,NA,NA,NA,NA,7.194075062,7.219023698,-0.052759942,7.30734619,-4.950160245,7.173527371,0.175444814,7.215792035,7.244734897,NA,NA,NA,NA,NA,NA,NA,NA
1984,7.25,6.81,NA,NA,NA,NA,7.165259583,7.168804265,-0.307764797,7.224607152,-5.474912884,7.177144883,-0.408193388,7.188795617,7.20205159,NA,NA,NA,NA,NA,NA,NA,NA
1985,7.11,6.7,NA,NA,NA,NA,7.132838774,7.116312854,-0.128688771,7.141868115,-5.529665523,7.180762396,-0.52183159,7.158456523,7.156764722,NA,NA,NA,NA,NA,NA,NA,NA
1986,7.02,7.41,NA,NA,NA,NA,7.096812635,7.061549465,0.175933312,7.059129077,-4.764418161,7.184379908,0.184530207,7.124774754,7.108874293,NA,NA,NA,NA,NA,NA,NA,NA
1987,6.84,7.28,NA,NA,NA,NA,7.057181165,7.004514098,0.321707531,6.976390039,-4.8391708,7.187997421,0.050892005,7.087750309,7.058380304,NA,NA,NA,NA,NA,NA,NA,NA
1988,6.88,7.37,NA,NA,NA,NA,7.013944365,6.945206753,0.241807629,6.893651002,-4.693923439,7.191614933,0.137253803,7.047383189,7.005282754,NA,NA,NA,NA,NA,NA,NA,NA
1989,6.98,7.01,NA,NA,NA,NA,6.967102235,6.88362743,-0.089865675,6.810911964,-4.998676078,7.092735933,-0.12657856,7.003673393,6.949581643,NA,NA,NA,NA,NA,NA,NA,NA
1990,6.71,6.14,NA,NA,NA,NA,6.916654774,6.819776128,-0.147948092,6.728172926,-5.813428717,6.993856933,-0.900410922,6.956620921,6.891276972,NA,NA,NA,NA,NA,NA,NA,NA
1991,6.56,6.47,NA,NA,NA,NA,6.862601983,6.753652849,-0.249263474,6.645433889,-5.428181356,6.894977934,-0.474243284,6.906225774,6.830368741,NA,NA,NA,NA,NA,NA,NA,NA
1992,6.82,7.47,NA,NA,NA,NA,6.804943861,6.685257593,0.400574883,6.562694851,-4.372933994,6.796098934,0.621924353,6.852487951,6.766856948,NA,NA,NA,NA,NA,NA,NA,NA
1993,6.67,6.4,NA,NA,NA,NA,6.743680409,6.614590358,-0.206727658,6.479955813,-5.387686633,6.697219934,-0.351908009,6.795407453,6.700741595,NA,NA,NA,NA,NA,NA,NA,NA
1994,6.96,7.14,NA,NA,NA,NA,6.678811627,6.541651145,0.330784072,6.397216776,-4.592439272,6.598340934,0.484259629,6.734984279,6.632022682,NA,NA,NA,NA,NA,NA,NA,NA
1995,6.77,6.08,NA,NA,NA,NA,6.610337514,6.466439954,-0.045674561,6.314477738,-5.597191911,6.499461934,-0.479572734,6.671218429,6.560700208,NA,NA,NA,NA,NA,NA,NA,NA
1996,6.62,7.58,NA,NA,NA,NA,6.53825807,6.388956785,0.42634241,6.2317387,-4.04194455,6.400582934,1.116594904,6.604109904,6.486774173,NA,NA,NA,NA,NA,NA,NA,NA
1997,6.51,6.69,NA,NA,NA,NA,6.462573297,6.309201638,0.213899024,6.148999663,-4.876697188,6.301703934,0.322762542,6.533658703,6.410244578,NA,NA,NA,NA,NA,NA,NA,NA
1998,6.54,6.54,NA,NA,NA,NA,6.383283193,6.227174513,-0.070071165,6.066260625,-4.971449827,6.202824934,0.268930179,6.459864826,6.331111422,NA,NA,NA,NA,NA,NA,NA,NA
1999,6.4,6.12,NA,NA,NA,NA,6.300387758,6.14287541,-0.257522522,5.983521587,-5.336202466,6.103945934,-0.054902183,6.382728274,6.249374706,NA,NA,NA,NA,NA,NA,NA,NA
2000,6.08,6.25,NA,NA,NA,NA,6.213886993,6.056304329,-0.055282909,5.90078255,-5.150955105,6.005066935,0.171265455,6.302249047,6.165034428,NA,NA,NA,NA,NA,NA,NA,NA
2001,6.08,6.73,NA,NA,NA,NA,6.123780898,5.967461271,0.241525977,5.818043512,-4.615707744,5.906187935,0.747433092,6.218427143,6.078090591,NA,NA,NA,NA,NA,NA,NA,NA
2002,5.93,5.83,NA,NA,NA,NA,6.030069472,5.876346234,0.00046218,5.735304474,-5.460460383,5.807308935,-0.05639927,6.131262564,5.988543192,NA,NA,NA,NA,NA,NA,NA,NA
2003,5.81,6.12,NA,NA,NA,NA,5.932752716,5.782959219,0.072018098,5.652565437,-5.115213021,5.708429935,0.329768368,6.04075531,5.896392234,NA,NA,NA,NA,NA,NA,NA,NA
2004,6.04,5.98,NA,NA,NA,NA,5.83183063,5.687300226,0.028873472,5.569826399,-5.19996566,5.609550935,0.285936005,5.94690538,5.801637714,NA,NA,NA,NA,NA,NA,NA,NA
2005,5.78,5.5,NA,NA,NA,NA,5.727303213,5.589369256,-0.017020538,5.487087361,-5.624718299,5.510671935,-0.097896357,5.849712774,5.704279634,NA,NA,NA,NA,NA,NA,NA,NA
2006,NA,5.86,6.12,5.76,5.59,5.61,5.619170465,5.489166307,0.22897258,5.404348324,-5.209470938,5.411792935,0.358271281,5.749177493,5.604317993,NA,NA,NA,NA,NA,NA,NA,NA
2007,NA,4.27,6.22,5.71,5.95,5.7,5.507432388,5.38669138,-0.479248859,5.321609286,-6.744223577,5.312913935,-1.135561082,5.645299536,5.501752792,NA,NA,NA,NA,NA,NA,NA,NA
2008,NA,4.69,6.02,5.57,5.85,5.53,5.39208898,5.281944476,-0.442654425,5.238870248,-6.268976215,5.214034935,-0.619393444,5.538078904,5.39658403,NA,NA,NA,NA,NA,NA,NA,NA
2009,NA,5.26,6.08,5.44,5.69,5.73,5.273140241,5.174925593,-0.006614018,5.156131211,-5.643728854,5.115155936,0.046774194,5.427515596,5.288811708,NA,NA,NA,NA,NA,NA,NA,NA
2010,NA,4.87,5.89,5.36,5.7,5.5,5.150586172,5.065634732,-0.16405478,5.073392173,-5.978481493,5.016276936,-0.247058169,5.313609612,5.178435824,NA,NA,NA,NA,NA,NA,NA,NA
2011,NA,4.56,5.77,5.52,5.53,5.59,5.024426773,4.954071894,-0.167658855,4.990653135,-6.233234132,4.917397936,-0.460890531,5.196360953,5.065456381,NA,NA,NA,NA,NA,NA,NA,NA
2012,NA,3.57,5.77,5.34,5.16,5.52,4.894662043,4.840237077,-0.550597583,4.907914098,-7.167986771,4.818518936,-1.354722893,5.075769618,4.949873376,NA,NA,NA,NA,NA,NA,NA,NA
2013,NA,5.21,5.69,5.35,5.13,5.45,4.761291983,4.724130283,0.182499741,4.82517506,-5.47273941,4.719639936,0.381444744,4.951835607,4.831686812,NA,NA,NA,NA,NA,NA,NA,NA
2014,NA,5.22,5.7,5.29,5.22,5.38,4.624316593,4.60575151,0.178943755,4.742436022,-5.407492048,4.620760936,0.487612382,4.824558921,4.710896686,NA,NA,NA,NA,NA,NA,NA,NA
2015,NA,4.62,5.59,5.45,5.29,5.36,4.483735872,4.485100759,-0.031508131,4.659696984,-5.952244687,4.521881936,-0.01621998,4.69393956,4.587503,NA,NA,NA,NA,NA,NA,NA,NA
2016,NA,4.53,5.67,5.19,5.38,5.26,4.33954982,4.362178031,0.085779792,4.576957947,-5.986997326,4.423002936,-0.010052343,4.559977522,4.461505753,NA,NA,NA,NA,NA,NA,NA,NA
2017,NA,4.82,5.54,5.13,5.06,5.17,4.191758439,4.236983324,0.334954042,4.494218909,-5.641749965,4.324123936,0.376115295,4.42267281,4.332904946,NA,NA,NA,NA,NA,NA,NA,NA
2018,NA,4.71,5.67,5.06,5.01,5.22,4.040361726,4.10951664,0.170160335,4.411479871,-5.696502604,4.225244937,0.362282932,4.282025421,4.201700578,NA,NA,NA,NA,NA,NA,NA,NA
2019,NA,4.32,5.51,5.37,4.68,5.11,3.885359684,3.979777978,,4.328740834,,4.126365937,0.06845057,4.138035357,4.06789265,NA,NA,NA,NA,NA,NA,NA,NA
2020,NA,NA,5.4,5.06,4.71,5.05,3.726752311,3.847767337,,4.246001796,,4.027486937,,3.990702617,3.93148116,3.236907906,4.722648049,1.986541823,5.254004531,3.212695109,4.650267212,2.495994804,5.485410431
2021,NA,NA,5.1,4.67,4.68,4.88,3.564539608,3.713484719,,4.163262758,,3.928607937,,3.840027202,3.792466111,3.083305264,4.61222941,1.683030771,5.254093689,3.057825616,4.527106605,2.230067158,5.449987246
2022,NA,NA,5.16,4.64,4.82,4.75,3.398721574,3.576930122,,4.080523721,,3.829728937,,3.686009111,3.6508475,2.928754953,4.498214484,1.39085203,5.254788493,2.90180976,4.399885241,1.976578169,5.395440054
2023,NA,NA,5.06,4.38,4.75,4.59,3.22929821,3.438103548,,3.997784683,,3.730849937,,3.528648345,3.506625329,2.76951019,4.384350055,1.090407041,5.255054134,2.741426924,4.271823735,1.715823799,5.341472891
2024,NA,NA,4.86,4.42,4.96,4.59,3.056269515,3.297004996,,3.915045645,,3.631970937,,3.367944903,3.359799598,2.60540926,4.270797836,0.781490095,5.256447558,2.576525365,4.143073831,1.44762084,5.288268965
2025,NA,NA,5.16,4.36,4.72,4.24,2.87963549,3.153634465,,3.832306608,,3.533091937,,3.203898785,3.210370306,2.436401254,4.157608737,0.464142793,5.25688417,2.407038822,4.01370179,1.172019159,5.235778411
2026,NA,NA,4.94,4.18,4.3,4.26,2.699396135,3.007991957,,3.74956757,,3.434212937,,3.036509992,3.058337453,2.262455859,4.044813072,0.138404545,5.258983877,2.232915278,3.883759628,0.889065791,5.183954193
2027,NA,NA,4.53,4.32,4.28,4.15,2.515551449,2.860077471,,3.666828532,,3.335333938,,2.865778523,2.90370104,2.083559114,3.932424801,-0.195689968,5.259582228,2.054114947,3.753287133,0.598802638,5.132754408
2028,NA,NA,4.6,4.36,4.28,3.87,2.328101433,2.709891007,,3.584089495,,3.236454938,,2.691704379,2.746461066,1.899711145,3.820443797,-0.53811021,5.262399783,1.870609618,3.622312514,0.301266988,5.082141769
2029,NA,NA,4.83,4.13,3.81,3.81,2.137046086,2.557432564,,3.501350457,,3.137575938,,2.514287559,2.586617531,1.710923814,3.7088582,-0.888829253,5.263146853,1.682381767,3.490853295,-0.003507979,5.032083096
2030,NA,NA,4.69,4.09,3.9,3.9,1.942385409,2.402702144,,3.418611419,,3.038696938,,2.333528063,2.424170436,1.517218387,3.597646741,-1.247823305,5.26669781,1.489423443,3.358917429,-0.315492723,4.982548849
2031,NA,NA,4.27,3.78,3.36,4.08,1.744119402,2.245699746,,3.335872382,,2.939817938,,2.149425892,2.25911978,1.318623343,3.486780945,-1.615071304,5.267576693,1.291735041,3.22650452,-0.634660924,4.933512707
2032,NA,NA,4.6,3.75,3.52,3.88,1.542248064,2.08642537,,3.253133344,,2.840938938,,1.961981045,2.091465564,1.115172392,3.3762271,-1.990554564,5.271880718,1.08932402,3.093607108,-0.960989104,4.884951194
2033,NA,NA,4.41,3.97,4.12,3.58,1.336771396,1.924879016,,3.170394306,,2.742059938,,1.771193522,1.921207787,0.90690276,3.265947979,-2.374256477,5.272870493,0.882203644,2.96021193,-1.294456298,4.836843343
2034,NA,NA,4.19,3.77,4.01,3.91,1.127689397,1.761060683,,3.087655269,,2.643180938,,1.577063324,1.74834645,0.693853755,3.155904276,-2.76616225,5.27795151,0.670391787,2.826301112,-1.635043756,4.789170405
2035,NA,NA,4.35,3.75,3.36,3.56,0.915002069,1.594970373,,3.004916231,,2.544301938,,1.379590451,1.572881551,0.476065593,3.046055774,-3.166258679,5.279027087,0.453909837,2.691853266,-1.982734686,4.741915588
2036,NA,NA,4.69,3.77,3.71,3.49,0.698709409,1.426608085,,2.922177193,,2.445422939,,1.178774902,1.394813093,0.253578478,2.936362269,-3.574533954,5.284913466,0.232781725,2.55684446,-2.337514026,4.695063829
2037,NA,NA,4.25,3.71,3.48,3.27,0.478811419,1.255973819,,2.839438156,,2.346543939,,0.974616677,1.214141073,0.026431905,2.826784265,-3.990977489,5.286045388,0.00703309,2.421249057,-2.699368245,4.648601599
2038,NA,NA,4.11,3.65,2.96,3.13,0.255308099,1.083067575,,2.756699118,,2.247664939,,0.767115776,1.030865493,-0.205335857,2.717283495,-4.415579781,5.292770167,-0.223309436,2.285040423,-3.068285165,4.602516718
2039,NA,NA,4.18,3.51,3.39,3.15,0.028199449,0.907889353,,2.67396008,,2.148785939,,0.5562722,0.844986353,-0.441688121,2.607823271,-4.848332278,5.293924383,-0.458218803,2.148191508,-3.444253811,4.556798212
2040,NA,NA,3.66,3.55,3.28,3.04,,0.730439153,,2.591221043,,2.049906939,,0.342085949,0.656503652,-0.682590017,2.498368723,-5.28922727,5.301525533,-0.697668012,2.010675315,-3.827264274,4.511436171
2041,NA,NA,3.87,3.36,3.09,3.11,,0.550716975,,2.508482005,,1.951027939,,0.124557021,0.46541739,-0.928008629,2.388886935,-5.738257794,5.302663128,-0.941630483,1.872465263,-4.217307593,4.466421636
2042,NA,NA,3.59,3.29,2.97,3.01,,0.368722819,,2.425742967,,1.852148939,,-0.096314582,0.271727568,-1.17791305,2.279347,-6.195417551,5.31118386,-1.190080329,1.733535463,-4.614375652,4.421746489
2043,NA,NA,3.62,3.27,3.19,2.8,,0.184456685,,2.34300393,,1.753269939,,-0.32052886,0.075434185,-1.432274389,2.169720028,-6.660700831,5.312260741,-1.442992557,1.593860926,-5.018461088,4.377403368
2044,NA,NA,3.73,3.27,3.43,2.73,,,,2.260264892,,1.654390939,,-0.548085814,-0.123462759,-1.691065732,2.059979102,-7.134102448,5.321749864,-1.700343215,1.453417697,-5.42955721,4.333385582
2045,NA,NA,3.45,3.23,2.82,2.54,,,,2.177525854,,1.55551194,,-0.778985444,-0.324963263,-1.954262074,1.95009922,-7.615617687,5.322716397,-1.962109478,1.312182951,-5.847657929,4.289687042
2046,NA,NA,3.59,2.96,2.95,2.55,,,,2.094786817,,1.45663294,,-1.013227749,-0.529067328,-2.221840234,1.840057201,-8.105242252,5.333228729,-2.228269699,1.170135043,-6.272757696,4.246302199
2047,NA,NA,3.75,3.04,2.56,2.36,,,,2.012047779,,1.35775394,,-1.25081273,-0.735774953,-2.493778758,1.729831589,-8.602972223,5.334029326,-2.498803432,1.027253525,-6.704851446,4.203225987
2048,NA,NA,3.84,2.99,2.63,2.23,,,,1.929308741,,1.25887494,,-1.491740386,-0.945086139,-2.770057811,1.61940255,-9.108804019,5.345626167,-2.773691423,0.883519144,-7.143934547,4.160453775
2049,NA,NA,3.72,2.98,2.37,2.19,,,,1.846569703,,1.15999594,,-1.736010718,-1.157000886,-3.050659075,1.508751766,-9.62273436,5.346198807,-3.052915594,0.738913822,-7.590002761,4.117981325
2050,NA,NA,4,2.97,2.73,2.23,,,,1.763830666,,1.06111694,,-1.983623726,-1.371519193,-3.335565639,1.397862327,-10.14476024,5.358948476,-3.336459,0.593420614,-8.043052201,4.07580475
2051,NA,NA,3.98,2.89,2.3,2.09,,,,1.681091628,,0.96223794,,-2.234579409,-1.588641061,-3.6247619,1.286718628,-10.67487891,5.359224162,-3.624305792,0.44702367,-8.503079301,4.033920483
2052,NA,NA,3.96,2.91,2.41,1.9,,,,1.59835259,,0.86335894,,-2.488877768,-1.808366489,-3.918233458,1.175306271,-11.21308782,5.373104758,-3.916441161,0.299708182,-8.97008078,3.992325244
2053,NA,NA,3.91,2.92,2.34,1.86,,,,1.515613553,,0.76447994,,-2.746518802,-2.030695478,-4.21596703,1.063611971,-11.75938464,5.37320262,-4.212851287,0.15146033,-9.444053622,3.951016017
2054,NA,NA,4.11,2.83,2.64,1.86,,,,1.432874515,,0.665600941,,-3.007502512,-2.255628027,-4.517950356,0.951623469,-12.31376723,5.38784,-4.513523282,0.002267227,-9.924995044,3.909990019
2055,NA,NA,3.89,2.66,2.49,1.74,,,,1.350135477,,0.566721941,,-3.271828898,-2.483164138,-4.824172118,0.839329448,-12.87623361,5.388396307,-4.818445136,-0.14788314,-10.41290248,3.869244685
2056,NA,NA,3.97,2.58,2.7,1.59,,,,1.26739644,,0.467842941,,-3.539497959,-2.713303808,-5.134621864,0.726719454,-13.44678192,5.403429329,-5.127605658,-0.29900196,-10.90777356,3.828777644
2057,NA,NA,3.67,2.58,2.5,1.53,,,,1.184657402,,0.368963941,,-3.810509696,-2.94604704,-5.449289937,0.613783832,-14.0254105,5.404538091,-5.440994426,-0.451099655,-11.40960609,3.788586703
2058,NA,NA,3.68,2.7,2.15,1.63,,,,1.101918364,,0.270084941,,-4.084864109,-3.181393832,-5.768167411,0.500513655,-14.61211775,5.41987222,-5.758601732,-0.604185932,-11.91839805,3.748669832
2059,NA,NA,3.78,2.5,2.18,1.48,,,,1.019179327,,0.171205941,,-4.362561197,-3.419344184,-6.091246029,0.386900665,-15.20690223,5.421637474,-6.080418538,-0.758269832,-12.43414754,3.709025149
2060,NA,NA,3.7,2.53,2.31,1.42,,,,0.936440289,,0.072326941,,-4.64360096,-3.659898097,-6.418518146,0.272937219,-15.80976259,5.437168178,-6.406436421,-0.913359775,-12.95685283,3.669650909
2061,NA,NA,3.47,2.57,2.4,1.32,,,,0.853701251,,NA,,-4.927983399,-3.903055571,-6.749976684,0.158616239,-16.42069757,5.439705043,-6.736647536,-1.069463608,-13.48651229,3.630545489
2062,NA,NA,3.78,2.49,1.87,1.15,,,,0.770962214,,NA,,-5.215708514,-4.148816606,-7.085615082,0.043931161,-17.039706,5.455316739,-7.071044573,-1.22658864,-14.02312441,3.59170738
2063,NA,NA,3.8,2.4,2.11,1.13,,,,0.688223176,,NA,,-5.506776305,-4.397181201,-7.425427253,-0.071124099,-17.6667868,5.458752606,-7.409620715,-1.384741688,-14.56668779,3.553135178
2064,NA,NA,3.83,2.36,1.81,1.07,,,,0.605484138,,NA,,-5.801186771,-4.648149356,-7.769407547,-0.186555192,-18.30193896,5.474317464,-7.752369606,-1.543929107,-15.11720112,3.514827575
2065,NA,NA,3.88,2.28,1.95,1.2,,,,0.522745101,,NA,,-6.098939912,-4.901721072,-8.117550717,-0.302367365,-18.94516152,5.478793368,-8.099285317,-1.704156829,-15.67466318,3.476783351
2066,NA,NA,3.7,2.15,1.57,1.06,,,,0.440006063,,NA,,-6.40003573,-5.157896349,-8.469851884,-0.418565498,-19.59645362,5.49416994,-8.45036231,-1.865430389,-16.23907283,3.439001366
2067,NA,NA,3.75,2.23,1.67,1.02,,,,0.357267025,,NA,,-6.704474223,-5.416675187,-8.826306507,-0.53515413,-20.25581442,5.499842123,-8.805595418,-2.027754957,-16.810429,3.401480556
2068,NA,NA,3.93,2.36,1.41,0.95,,,,0.274527988,,NA,,-7.012255391,-5.678057585,-9.186910359,-0.652137488,-20.92324315,5.514873778,-9.164979807,-2.191135363,-17.38873071,3.364219927
2069,NA,NA,3.99,2.42,1.49,0.78,,,,0.19178895,,NA,,-7.323379235,-5.942043543,-9.551659503,-0.769519511,-21.59873909,5.521915478,-9.528510963,-2.355576124,-17.97397702,3.327218545
2070,NA,NA,3.95,2.51,1.53,0.66,,,,0.109049912,,NA,,-7.637845755,-6.208633062,-9.920550264,-0.887303873,-22.28230157,5.536428609,-9.896184661,-2.521081465,-18.56616705,3.290475539
2071,NA,NA,3.5,2.42,1.42,0.74,,,,0.026310875,,NA,,-7.95565495,-6.477826142,-10.29357921,-1.005494001,-22.97392996,5.545032119,-10.26799695,-2.687655339,-19.16529999,3.253990091
2072,NA,NA,3.33,2.14,1.34,0.74,,,,NA,,NA,,-8.276806821,-6.749622782,-10.67074315,-1.124093098,-23.67362364,5.558834088,-10.64394412,-2.855301451,-19.77137507,3.217761431
2073,NA,NA,3.61,2.19,1.46,0.75,,,,NA,,NA,,-8.601301367,-7.024022983,-11.05203908,-1.243104158,-24.38138208,5.569213108,-11.0240227,-3.02402327,-20.38439157,3.181788841
2074,NA,NA,3.93,2.14,1.39,0.63,,,,NA,,NA,,-8.929138589,-7.301026745,-11.43746421,-1.362529979,-25.09720474,5.582089885,-11.40822944,-3.193824051,-21.00434882,3.146071641
2075,NA,NA,3.75,2.34,1.47,0.61,,,,NA,,NA,,-9.260318487,-7.580634067,-11.82701591,-1.482373183,-25.82109113,5.594482237,-11.79656129,-3.364706846,-21.63124617,3.110609195
2076,NA,NA,3.65,2.1,1.49,0.47,,,,NA,,NA,,-9.59484106,-7.86284495,-12.22069172,-1.602636227,-26.55304078,5.606195689,-12.18901538,-3.536674522,-22.26508302,3.075400903
2077,NA,NA,3.59,2.11,1.45,0.48,,,,NA,,NA,,-9.932706309,-8.147659393,-12.61848935,-1.723321411,-27.29305325,5.620866436,-12.58558902,-3.709729772,-22.90585882,3.0404462
2078,NA,NA,3.67,2.13,1.29,0.49,,,,NA,,NA,,-10.27391423,-8.435077397,-13.02040664,-1.844430895,-28.04112814,5.631151208,-12.98627967,-3.883875125,-23.55357302,3.005744554
2079,NA,NA,3.55,2.11,1.41,0.42,,,,NA,,NA,,-10.61846483,-8.725098962,-13.42644155,-1.965966709,-28.79726505,5.648396237,-13.39108496,-4.059112962,-24.20822513,2.971295462
2080,NA,NA,3.82,2.11,1.51,0.4,,,,NA,,NA,,-10.96635811,-9.017724087,-13.83659219,-2.087930756,-29.56146362,5.656956162,-13.80000265,-4.235445522,-24.86981467,2.937098451
2081,NA,NA,3.7,2.12,1.34,0.38,,,,NA,,NA,,-11.31759406,-9.312952773,-14.25085675,-2.210324827,-30.33372349,5.677106324,-14.21303063,-4.412874915,-25.53834119,2.903153073
2082,NA,NA,3.79,2.13,1.48,0.34,,,,NA,,NA,,-11.67217269,-9.610785019,-14.66923357,-2.333150609,-31.11404434,5.683610289,-14.63016691,-4.591403129,-26.21380428,2.869458906
2083,NA,NA,3.87,2.03,1.26,0.4,,,,NA,,NA,,-12.03009399,-9.911220826,-15.09172104,-2.456409688,-31.90242586,5.707036107,-15.05140962,-4.771032035,-26.89620353,2.836015549
2084,NA,NA,4.04,1.94,1.23,0.53,,,,NA,,NA,,-12.39135797,-10.21426019,-15.51831768,-2.580103557,-32.69886776,5.711113338,-15.47675699,-4.951763402,-27.58553856,2.802822623
2085,NA,NA,3.99,2.11,1.1,0.36,,,,NA,,NA,,-12.75596462,-10.51990312,-15.94902207,-2.704233627,-33.50336975,5.738227186,-15.90620735,-5.133598898,-28.28180901,2.769879772
2086,NA,NA,3.98,1.94,1.16,0.39,,,,NA,,NA,,-13.12391395,-10.82814961,-16.38383289,-2.828801225,-34.31593157,5.739465073,-16.33975913,-5.316540096,-28.98501456,2.737186655
2087,NA,NA,3.92,2,1.26,0.27,,,,NA,,NA,,-13.49520596,-11.13899966,-16.82274888,-2.953807606,-35.13655298,5.768665268,-16.77741084,-5.500588487,-29.69515486,2.70474295
2088,NA,NA,3.74,1.94,1.1,0.25,,,,NA,,NA,,-13.86984064,-11.45245327,-17.26576886,-3.079253955,-35.96523374,5.770473851,-17.21916107,-5.685745477,-30.41222962,2.672548354
2089,NA,NA,3.96,1.87,0.92,0.25,,,,NA,,NA,,-14.24781799,-11.76851044,-17.71289171,-3.205141391,-36.80197361,5.784177545,-17.66500849,-5.872012397,-31.13623856,2.640602575
2090,NA,NA,3.65,1.93,0.86,0.21,,,,NA,,NA,,-14.62913802,-12.08717117,-18.16411637,-3.331470972,-37.6467724,5.798713711,-18.11495184,-6.059390507,-31.86718139,2.60890534
2091,NA,NA,3.87,2.03,0.73,0.17,,,,NA,,NA,,-15.01380073,-12.40843546,-18.61944184,-3.4582437,-38.49962989,5.829610198,-18.56898993,-6.247881,-32.60505785,2.577456387
2092,NA,NA,3.95,2.04,0.92,0.15,,,,NA,,NA,,-15.40180611,-12.73230332,-19.07886717,-3.585460523,-39.36054589,5.861354536,-19.02712163,-6.437485006,-33.3498677,2.546255469
2093,NA,NA,3.9,1.97,0.87,0.17,,,,NA,,NA,,-15.79315417,-13.05877473,-19.54239147,-3.713122339,-40.22952022,5.893946542,-19.48934587,-6.628203597,-34.10161069,2.515302349
2094,NA,NA,3.68,1.87,1.34,0.18,,,,NA,,NA,,-16.18784491,-13.3878497,-20.01001387,-3.841229998,-41.1065527,5.927386041,-19.95566162,-6.820037789,-34.86028661,2.484596803
2095,NA,NA,3.75,1.92,1.21,0.17,,,,NA,,NA,,-16.58587832,-13.71952824,-20.48173359,-3.969784309,-41.99164317,5.961672868,-20.42606793,-7.012988547,-35.62589525,2.454138617
2096,NA,NA,3.95,1.94,0.97,0.07,,,,NA,,NA,,-16.9872544,-14.05381033,-20.95754984,-4.098786035,-42.88479148,5.996806865,-20.90056388,-7.207056786,-36.39843639,2.423927587
2097,NA,NA,3.86,2.01,0.96,0.07,,,,NA,,NA,,-17.39197316,-14.39069599,-21.4374619,-4.228235904,-43.78599746,6.03278788,-21.3791486,-7.402243377,-37.17790984,2.393963521
2098,NA,NA,3.62,1.92,0.68,0.12,,,,NA,,NA,,-17.8000346,-14.7301852,-21.92146909,-4.358134606,-44.69526098,6.06961577,-21.86182127,-7.598549144,-37.96431543,2.364246233
2099,NA,NA,3.94,1.94,1.02,0.16,,,,NA,,NA,,-18.21143871,-15.07227798,-22.40957074,-4.488482797,-45.61258189,6.107290398,-22.34858109,-7.795974876,-38.75765297,2.334775547
2100,NA,NA,3.83,1.71,0.79,0.11,,,,NA,,NA,,-18.6261855,-15.41697432,-22.90176624,-4.6192811,-46.53796008,6.145811633,-22.83942732,-7.994521318,-39.55792229,2.305551294
,,,,,,,,,,,,,,-19.04427496,-15.76427422,,,,,,,,
,,,,,,,,,,,,,,-19.4657071,-16.11417767,,,,,,,,
,,,,,,,,,,,,,,-19.89048191,-16.46668469,,,,,,,,
,,,,,,,,,,,,,,-20.3185994,-16.82179527,,,,,,,,
,,,,,,,,,,,,,,-20.75005957,-17.17950941,,,,,,,,
,,,,,,,,,,,,,,-21.18486241,-17.53982711,,,,,,,,
,,,,,,,,,,,,,,-21.62300793,-17.90274838,,,,,,,,
,,,,,,,,,,,,,,-22.06449612,-18.2682732,,,,,,,,
,,,,,,,,,,,,,,-22.50932699,-18.63640158,,,,,,,,
,,,,,,,,,,,,,,-22.95750053,-19.00713352,,,,,,,,
,,,,,,,,,,,,,,-23.40901675,-19.38046903,,,,,,,,
,,,,,,,,,,,,,,-23.86387565,-19.75640809,,,,,,,,
,,,,,,,,,,,,,,-24.32207722,-20.13495072,,,,,,,,
,,,,,,,,,,,,,,-24.78362146,-20.5160969,,,,,,,,
,,,,,,,,,,,,,,-25.24850838,-20.89984665,,,,,,,,
,,,,,,,,,,,,,,-25.71673798,-21.28619996,,,,,,,,
,,,,,,,,,,,,,,-26.18831025,-21.67515682,,,,,,,,
,,,,,,,,,,,,,,-26.6632252,-22.06671725,,,,,,,,
,,,,,,,,,,,,,,-27.14148283,-22.46088124,,,,,,,,
,,,,,,,,,,,,,,-27.62308313,-22.85764879,,,,,,,,
,,,,,,,,,,,,,,-28.1080261,-23.2570199,,,,,,,,
,,,,,,,,,,,,,,-28.59631175,-23.65899457,,,,,,,,
,,,,,,,,,,,,,,-29.08794008,-24.0635728,,,,,,,,
,,,,,,,,,,,,,,-29.58291108,-24.47075459,,,,,,,,
,,,,,,,,,,,,,,-30.08122476,-24.88053994,,,,,,,,
,,,,,,,,,,,,,,-30.58288111,-25.29292886,,,,,,,,
,,,,,,,,,,,,,,-31.08788014,-25.70792133,,,,,,,,
,,,,,,,,,,,,,,-31.59622184,-26.12551736,,,,,,,,
,,,,,,,,,,,,,,-32.10790622,-26.54571696,,,,,,,,
,,,,,,,,,,,,,,-32.62293328,-26.96852011,,,,,,,,
,,,,,,,,,,,,,,-33.14130301,-27.39392683,,,,,,,,
,,,,,,,,,,,,,,-33.66301542,-27.82193711,,,,,,,,
,,,,,,,,,,,,,,-34.1880705,-28.25255094,,,,,,,,
,,,,,,,,,,,,,,-34.71646826,-28.68576834,,,,,,,,
,,,,,,,,,,,,,,-35.24820869,-29.1215893,,,,,,,,
,,,,,,,,,,,,,,-35.7832918,-29.56001382,,,,,,,,
,,,,,,,,,,,,,,-36.32171759,-30.0010419,,,,,,,,
,,,,,,,,,,,,,,-36.86348605,-30.44467354,,,,,,,,
,,,,,,,,,,,,,,-37.40859718,-30.89090874,,,,,,,,
,,,,,,,,,,,,,,-37.95705099,-31.3397475,,,,,,,,
,,,,,,,,,,,,,,-38.50884748,-31.79118982,,,,,,,,
,,,,,,,,,,,,,,-39.06398664,-32.2452357,,,,,,,,
,,,,,,,,,,,,,,-39.62246848,-32.70188515,,,,,,,,
,,,,,,,,,,,,,,-40.184293,-33.16113815,,,,,,,,
,,,,,,,,,,,,,,-40.74946019,-33.62299472,,,,,,,,
,,,,,,,,,,,,,,-41.31797005,-34.08745484,,,,,,,,
,,,,,,,,,,,,,,-41.88982259,-34.55451853,,,,,,,,
,,,,,,,,,,,,,,-42.46501781,-35.02418577,,,,,,,,
,,,,,,,,,,,,,,-43.0435557,-35.49645658,,,,,,,,
,,,,,,,,,,,,,,-43.62543627,-35.97133095,,,,,,,,
,,,,,,,,,,,,,,-44.21065951,-36.44880887,,,,,,,,
,,,,,,,,,,,,,,-44.79922543,-36.92889036,,,,,,,,
,,,,,,,,,,,,,,-45.39113402,-37.41157541,,,,,,,,
,,,,,,,,,,,,,,-45.98638529,-37.89686402,,,,,,,,
,,,,,,,,,,,,,,-46.58497924,-38.38475619,,,,,,,,
,,,,,,,,,,,,,,-47.18691586,-38.87525192,,,,,,,,
,,,,,,,,,,,,,,-47.79219516,-39.36835121,,,,,,,,
,,,,,,,,,,,,,,-48.40081713,-39.86405407,,,,,,,,
,,,,,,,,,,,,,,-49.01278178,-40.36236048,,,,,,,,
,,,,,,,,,,,,,,-49.6280891,-40.86327045,,,,,,,,
,,,,,,,,,,,,,,-50.2467391,-41.36678399,,,,,,,,
,,,,,,,,,,,,,,-50.86873178,-41.87290108,,,,,,,,
,,,,,,,,,,,,,,-51.49406713,-42.38162174,,,,,,,,
,,,,,,,,,,,,,,-52.12274515,-42.89294595,,,,,,,,
,,,,,,,,,,,,,,-52.75476585,-43.40687373,,,,,,,,
,,,,,,,,,,,,,,-53.39012923,-43.92340506,,,,,,,,
,,,,,,,,,,,,,,-54.02883528,-44.44253996,,,,,,,,
,,,,,,,,,,,,,,-54.67088401,-44.96427842,,,,,,,,
,,,,,,,,,,,,,,-55.31627542,-45.48862044,,,,,,,,
,,,,,,,,,,,,,,-55.9650095,-46.01556602,,,,,,,,
,,,,,,,,,,,,,,-56.61708625,-46.54511516,,,,,,,,
,,,,,,,,,,,,,,-57.27250568,-47.07726786,,,,,,,,
,,,,,,,,,,,,,,-57.93126779,-47.61202412,,,,,,,,
,,,,,,,,,,,,,,-58.59337257,-48.14938394,,,,,,,,
,,,,,,,,,,,,,,-59.25882003,-48.68934732,,,,,,,,
,,,,,,,,,,,,,,-59.92761016,-49.23191427,,,,,,,,
,,,,,,,,,,,,,,-60.59974297,-49.77708477,,,,,,,,
,,,,,,,,,,,,,,-61.27521845,-50.32485884,,,,,,,,
,,,,,,,,,,,,,,-61.95403661,-50.87523646,,,,,,,,
,,,,,,,,,,,,,,-62.63619745,-51.42821765,,,,,,,,
,,,,,,,,,,,,,,-63.32170096,-51.98380239,,,,,,,,
,,,,,,,,,,,,,,-64.01054715,-52.5419907,,,,,,,,
,,,,,,,,,,,,,,-64.70273601,-53.10278256,,,,,,,,
,,,,,,,,,,,,,,-65.39826755,-53.66617799,,,,,,,,
,,,,,,,,,,,,,,-66.09714176,-54.23217698,,,,,,,,
,,,,,,,,,,,,,,-66.79935865,-54.80077953,,,,,,,,
,,,,,,,,,,,,,,-67.50491822,-55.37198564,,,,,,,,
,,,,,,,,,,,,,,-68.21382046,-55.94579531,,,,,,,,
,,,,,,,,,,,,,,-68.92606537,-56.52220854,,,,,,,,
,,,,,,,,,,,,,,-69.64165296,-57.10122533,,,,,,,,
,,,,,,,,,,,,,,-70.36058323,-57.68284568,,,,,,,,
,,,,,,,,,,,,,,-71.08285617,-58.2670696,,,,,,,,
,,,,,,,,,,,,,,-71.80847179,-58.85389707,,,,,,,,
,,,,,,,,,,,,,,-72.53743009,-59.4433281,,,,,,,,
,,,,,,,,,,,,,,-73.26973106,-60.0353627,,,,,,,,
,,,,,,,,,,,,,,-74.0053747,-60.63000085,,,,,,,,
,,,,,,,,,,,,,,-74.74436102,-61.22724257,,,,,,,,
,,,,,,,,,,,,,,-75.48669002,-61.82708784,,,,,,,,
,,,,,,,,,,,,,,-76.23236169,-62.42953668,,,,,,,,


==> anc/GCMplotReadme.txt <==
The data in 'GCMplot.csv' include observations and model simulations for September Arctic sea ice extent (SIE). Column A, 'year', spans 1975 through 2100. Columns B and D through G were provided by Andrew Barrett at the National Snow and Ice Data Center. They are averages of CMIP5 model simulations for September SIE. The 'observed' variable in column C is satellite data taken from the NSIDC: https://nsidc.org/data/G02135/versions/3. Columns H through X are model simulations and their confidence intervals, generated by the authors. 

==> anc/extent_fxd.prg <==
workfile ice m 1978.11  2099.12

cd "C:\Users\fdiebold\Dropbox\DieboldRudebusch\DR_ICE\data"

'*** Create trend, seasonals, and seasonal-quadratic interactions ***

smpl 1978.11 2099.12

genr time = @trend + 1

genr d1=@month=1
genr d2=@month=2
genr d3=@month=3
genr d4=@month=4
genr d5=@month=5
genr d6=@month=6
genr d7=@month=7
genr d8=@month=8
genr d9=@month=9
genr d10=@month=10
genr d11=@month=11
genr d12=@month=12

genr summer= d8*time^2 + d9*time^2 + d10*time^2

genr nonsummer = d1*time^2 + d2*time^2 + d3*time^2 +d4*time^2 + d5*time^2  +d6*time^2+  d7*time^2 + d11*time^2 + d12*time^2

genr all=summer+nonsummer


'Read data

smpl 1978.11 2019.10

read arctic.csv year month SIE SIA thickness


'*** Fill missing data ***

smpl 1978.11 2019.10

equation fill
fill.ls SIE time d1 d2 d3 d4 d5 d6 d7 d8 d9 d10 d11 d12
genr SIEfit = c(1)*time + c(2)*d1  + c(3)*d2  + c(4)*d3  + c(5)*d4  + c(6)*d5  + c(7)*d6  + c(8)*d7  + c(9)*d8  + c(10)*d9  + c(11)*d10  + c(12)*d11  + c(13)*d12 

smpl 1987.12 1988.01
genr SIE = SIEfit


'*** Collect March and September historical data

smpl 1978.11 2019.10

smpl if d3=1
genr history_3 = SIE

smpl if d9=1
genr history_9 = SIE



'*** Make a SIE time series plot with simple linear trend ***

smpl 1978.11 2019.10

equation model1
model1.ls(cov=hac) SIE c time 
freeze(table1) model1.stats
'table1.save(t=jpg)  c:\users\fdiebold\dropbox\dieboldrudebusch\DieboldRudebusch_ice\Paper\graphics\table1

genr fitmodel1_all=c(1) + c(2)*time

smpl 1978.11 2019.10
group fitmodel1 SIE  fitmodel1_all
freeze(fitmodel1graph) fitmodel1.line
fitmodel1graph.axis(left) range(0,20)
fitmodel1graph.setelem(1) lcolor(gray) 
fitmodel1graph.setelem(2) lcolor(black)  lwidth(2)
fitmodel1graph.addtext(l) "SIE (million sq. km)"
fitmodel1graph.datelabel format(yyyy)
fitmodel1graph.legend -display
'fitmodel1graph.save(t=jpg,d=600) c:\users\fdiebold\dropbox\dieboldrudebusch\DieboldRudebusch_ice\Paper\graphics\graph1

smpl 1978.11 2019.10

'*** Linear model:   estimation, fits, and point forecasts ***

smpl 1978.11 2019.10

equation model2
model2.ls SIE d1 d2 d3 d4 d5 d6 d7 d8 d9 d10 d11 d12 d1*time  d2*time  d3*time  d4*time  d5*time  d6*time  d7*time  d8*time  d9*time  d10*time  d11*time  d12*time ar(1)

freeze(table2) model2.stats
'table2.save(t=jpg)  c:\users\fdiebold\dropbox\dieboldrudebusch\DieboldRudebusch_ice\Paper\graphics\table2

smpl 1978.11 2099.12

genr fitmodel2_1=c(1) + c(13)*time 
genr fitmodel2_2=c(2) + c(14)*time 
genr fitmodel2_3=c(3) + c(15)*time 
genr fitmodel2_4=c(4) + c(16)*time
genr fitmodel2_5=c(5) + c(17)*time 
genr fitmodel2_6=c(6) + c(18)*time 
genr fitmodel2_7=c(7) + c(19)*time 
genr fitmodel2_8=c(8) + c(20)*time 
genr fitmodel2_9=c(9) + c(21)*time 
genr fitmodel2_10=c(10) + c(22)*time 
genr fitmodel2_11=c(11) + c(23)*time 
genr fitmodel2_12=c(12) + c(24)*time 

smpl 1978.11 2099.12

group fitmodel2 fitmodel2_1  fitmodel2_2 fitmodel2_3 fitmodel2_4  fitmodel2_5 fitmodel2_6 fitmodel2_7 fitmodel2_8  fitmodel2_9 fitmodel2_10 fitmodel2_11 fitmodel2_12  history_9 history_3

freeze(fitmodel2graph) fitmodel2.line

fitmodel2graph.setelem(1)  lwidth(1) lcolor(gray)
fitmodel2graph.setelem(2)  lwidth(1) lcolor(gray)
fitmodel2graph.setelem(3)  lwidth(2)  lcolor(blue)
fitmodel2graph.setelem(4)  lwidth(1) lcolor(gray)
fitmodel2graph.setelem(5)  lwidth(1) lcolor(gray)
fitmodel2graph.setelem(6)  lwidth(1)  lcolor(gray)
fitmodel2graph.setelem(7)  lwidth(1) lcolor(gray)
fitmodel2graph.setelem(8)  lwidth(1) lcolor(gray)
fitmodel2graph.setelem(9)  lwidth(2)  lcolor(red)
fitmodel2graph.setelem(10)  lwidth(1) lcolor(gray)
fitmodel2graph.setelem(11)  lwidth(1) lcolor(gray)
fitmodel2graph.setelem(12)  lwidth(1)  lcolor(gray)
fitmodel2graph.setelem(13)   lcolor(red) symbol(2)
fitmodel2graph.setelem(14)   lcolor(blue) symbol(2)
fitmodel2graph.addtext(.4,.3,font(16)) "March"
fitmodel2graph.addtext(.29,2.15,font(16)) "September"
fitmodel2graph.addtext(l) "SIE (million sq. km)"
fitmodel2graph.legend -display
fitmodel2graph.axis(left) range(0,20)
fitmodel2graph.draw(shade, bottom) 2019.10 2099.12
fitmodel2graph.datelabel format(yyyy)

'fitmodel2graph.save(t=jpg,d=600) c:\users\fdiebold\dropbox\dieboldrudebusch\DieboldRudebusch_ice\Paper\graphics\graph2


'*** General quadratic model: estimation, fits, point forecasts (separately for each month), and interval forecasts with coefficient uncertainty (separately for each month) ***

smpl 1978.11 2019.10

equation model3
model3.ls SIE d1 d2 d3 d4 d5 d6 d7 d8 d9 d10 d11 d12 d1*time  d2*time  d3*time  d4*time  d5*time  d6*time  d7*time  d8*time  d9*time  d10*time  d11*time  d12*time d1*time^2  d2*time^2  d3*time^2  d4*time^2  d5*time^2  d6*time^2  d7*time^2  d8*time^2  d9*time^2  d10*time^2  d11*time^2  d12*time^2 ar(1)

freeze(table3) model3.stats
'table3.save(t=jpg)  c:\users\fdiebold\dropbox\dieboldrudebusch\DieboldRudebusch_ice\Paper\graphics\table3

smpl 1978.11 2099.12

genr fitmodel3_1=c(1) + c(13)*time + c(25) * time^2
genr fitmodel3_2=c(2) + c(14)*time + c(26) * time^2
genr fitmodel3_3=c(3) + c(15)*time + c(27) * time^2
genr fitmodel3_4=c(4) + c(16)*time + c(28) * time^2
genr fitmodel3_5=c(5) + c(17)*time + c(29) * time^2
genr fitmodel3_6=c(6) + c(18)*time + c(30) * time^2
genr fitmodel3_7=c(7) + c(19)*time + c(31) * time^2
genr fitmodel3_8=c(8) + c(20)*time + c(32) * time^2
genr fitmodel3_9=c(9) + c(21)*time + c(33) * time^2
genr fitmodel3_10=c(10) + c(22)*time + c(34) * time^2
genr fitmodel3_11=c(11) + c(23)*time + c(35) * time^2
genr fitmodel3_12=c(12) + c(24)*time + c(36) * time^2




smpl 2019.11 2099.12 

model3.forecast forecmodel3 forecmodel3se

smpl 2019.11 2099.12 if d9=1
genr upper3_9=fitmodel3_9 + 2 * forecmodel3se
genr lower3_9=fitmodel3_9 - 2 * forecmodel3se

smpl 2019.11 2099.12 if d3=1
genr upper3_3=fitmodel3_3 + 2 * forecmodel3se
genr lower3_3=fitmodel3_3 - 2 * forecmodel3se

smpl 1978.11 2099.12

group fitmodel3 fitmodel3_1 fitmodel3_2 fitmodel3_3 fitmodel3_4  fitmodel3_5 fitmodel3_6 fitmodel3_7 fitmodel3_8 fitmodel3_9 fitmodel3_10 fitmodel3_11  fitmodel3_12  history_9 history_3 upper3_9 lower3_9 upper3_3 lower3_3 

freeze(fitmodel3graph) fitmodel3.line

fitmodel3graph.setelem(1)  lwidth(1) lcolor(gray)
fitmodel3graph.setelem(2)  lwidth(1) lcolor(gray)
fitmodel3graph.setelem(3)  lwidth(2)  lcolor(blue)
fitmodel3graph.setelem(4)  lwidth(1) lcolor(gray)
fitmodel3graph.setelem(5)  lwidth(1) lcolor(gray)
fitmodel3graph.setelem(6)  lwidth(1)  lcolor(gray)
fitmodel3graph.setelem(7)  lwidth(1) lcolor(gray)
fitmodel3graph.setelem(8)  lwidth(1) lcolor(gray)
fitmodel3graph.setelem(9)  lwidth(2)  lcolor(red)
fitmodel3graph.setelem(10)  lwidth(1) lcolor(gray)
fitmodel3graph.setelem(11)  lwidth(1) lcolor(gray)
fitmodel3graph.setelem(12)  lwidth(1)  lcolor(gray)
fitmodel3graph.setelem(13)   lcolor(red) symbol(2)
fitmodel3graph.setelem(14)   lcolor(blue) symbol(2)
fitmodel3graph.setelem(17) linecolor(@rgb(0, 128, 255)) symbol(FILLEDCIRCLE) symbolsize(X-Small) 
fitmodel3graph.setelem(18) linecolor(@rgb(0, 128, 255)) symbol(FILLEDCIRCLE) symbolsize(X-Small)
fitmodel3graph.setelem(15) linecolor(@rgb(255, 138, 138)) symbol(FILLEDCIRCLE) symbolsize(X-Small)  
fitmodel3graph.setelem(16) linecolor(@rgb(255, 138, 138)) symbol(FILLEDCIRCLE) symbolsize(X-Small) 
fitmodel3graph.legend -display
fitmodel3graph.addtext(.4,.3,font(16)) "March"
fitmodel3graph.addtext(0.29,2.15,font(16)) "September"
fitmodel3graph.addtext(l) "SIE (million sq. km)"
fitmodel3graph.axis(left) range(0,20)
fitmodel3graph.draw(shade, bottom) 2019.10 2100
fitmodel3graph.datelabel format(yyyy)

'fitmodel3graph.save(t=jpg,d=600) c:\users\fdiebold\dropbox\dieboldrudebusch\DieboldRudebusch_ice\Paper\graphics\graph5


'*** Time series extrapolation forecast, graphed for 2030's, 2060's, and 2090's ***

smpl 2019.11 2099.12 

genr upper = forecmodel3 + 2 * forecmodel3se
genr lower = forecmodel3 -  2 * forecmodel3se
genr zero=0

group band forecmodel3 upper lower zero

smpl 2030.01 2032.12

freeze(bandgraph) band.mixed line(1) band(2,3) line(4)

bandgraph.setelem(1)  lwidth(2) lcolor(black)
bandgraph.legend -display
bandgraph.addtext(l) "Shadow SIE (10^6 km^2)"
bandgraph.axis(left) range(-25,25)
bandgraph.datelabel  format(yyyy)

'bandgraph.save(t=jpg,d=600) c:\users\fdiebold\dropbox\dieboldrudebusch\DieboldRudebusch_ice\Paper\graphics\graph6

smpl 2060.01 2062.12

freeze(bandgraph2) band.mixed line(1) band(2,3) line(4)

bandgraph2.setelem(1)  lwidth(2) lcolor(black)
bandgraph2.legend -display
bandgraph2.addtext(l) "Shadow SIE (10^6 km^2)"
bandgraph2.axis(left) range(-25,25)
bandgraph2.datelabel format(yyyy)

'bandgraph2.save(t=jpg,d=600) c:\users\fdiebold\dropbox\dieboldrudebusch\DieboldRudebusch_ice\Paper\graphics\graph7

smpl 2090.01 2092.12

freeze(bandgraph3) band.mixed line(1) band(2,3) line(4)

bandgraph3.setelem(1)  lwidth(2) lcolor(black)
bandgraph3.legend -display
bandgraph3.addtext(l) "Shadow SIE (10^6 km^2)"
bandgraph3.axis(left) range(-25,25)
bandgraph3.datelabel  format(yyyy)

'bandgraph3.save(t=jpg,d=600) c:\users\fdiebold\dropbox\dieboldrudebusch\DieboldRudebusch_ice\Paper\graphics\graph8


'Restricted quadratic estimation for AIC and SIC comparisons

smpl 1978.11 2019.10

equation model3summer
model3summer.ls SIE d1 d2 d3 d4 d5 d6 d7 d8 d9 d10 d11 d12 d1*time  d2*time  d3*time  d4*time  d5*time  d6*time  d7*time  d8*time  d9*time  d10*time  d11*time  d12*time d1*time^2  d2*time^2  d3*time^2  d4*time^2  d5*time^2  d6*time^2  d7*time^2  summer  d11*time^2  d12*time^2 ar(1)

equation model3nonsummer
model3nonsummer.ls SIE d1 d2 d3 d4 d5 d6 d7 d8 d9 d10 d11 d12 d1*time  d2*time  d3*time  d4*time  d5*time  d6*time  d7*time  d8*time  d9*time  d10*time  d11*time  d12*time  d8*time^2  d9*time^2  d10*time^2  nonsummer ar(1)

equation model3summernonsummer
model3summernonsummer.ls SIE d1 d2 d3 d4 d5 d6 d7 d8 d9 d10 d11 d12 d1*time  d2*time  d3*time  d4*time  d5*time  d6*time  d7*time  d8*time  d9*time  d10*time  d11*time  d12*time summer  nonsummer ar(1)

equation model3allequal
model3allequal.ls SIE d1 d2 d3 d4 d5 d6 d7 d8 d9 d10 d11 d12 d1*time  d2*time  d3*time  d4*time  d5*time  d6*time  d7*time  d8*time  d9*time  d10*time  d11*time  d12*time all ar(1)

equation model3SeqNS0
model3SeqNS0.ls SIE d1 d2 d3 d4 d5 d6 d7 d8 d9 d10 d11 d12 d1*time  d2*time  d3*time  d4*time  d5*time  d6*time  d7*time  d8*time  d9*time  d10*time  d11*time  d12*time summer ar(1)



'*** Simplified quadratic model: estimation, fits, point forecasts (separately for each month), and interval forecasts with coefficient uncertainty (separately for each month) ***


smpl 1978.11 2019.10

equation model3s
model3s.ls SIE d1 d2 d3 d4 d5 d6 d7 d8 d9 d10 d11 d12 d1*time  d2*time  d3*time  d4*time  d5*time  d6*time  d7*time  d8*time  d9*time  d10*time  d11*time  d12*time summer nonsummer ar(1)

freeze(table3s) model3s.stats
'table3.save(t=jpg)  c:\users\fdiebold\dropbox\dieboldrudebusch\DieboldRudebusch_ice\Paper\graphics\table3s

smpl 1978.11 2099.12

genr fitmodel3_1s=c(1) + c(13)*time + c(26) * time^2
genr fitmodel3_2s=c(2) + c(14)*time + c(26) * time^2
genr fitmodel3_3s=c(3) + c(15)*time + c(26) * time^2
genr fitmodel3_4s=c(4) + c(16)*time + c(26) * time^2
genr fitmodel3_5s=c(5) + c(17)*time + c(26) * time^2
genr fitmodel3_6s=c(6) + c(18)*time + c(26) * time^2
genr fitmodel3_7s=c(7) + c(19)*time + c(26) * time^2
genr fitmodel3_8s=c(8) + c(20)*time + c(25) * time^2
genr fitmodel3_9s=c(9) + c(21)*time + c(25) * time^2
genr fitmodel3_10s=c(10) + c(22)*time + c(25) * time^2
genr fitmodel3_11s=c(11) + c(23)*time + c(26) * time^2
genr fitmodel3_12s=c(12) + c(24)*time + c(26) * time^2


smpl 2019.11 2099.12 

model3s.forecast forecmodel3s forecmodel3ses

smpl 2019.11 2099.12 if d9=1
genr upper3_9s=fitmodel3_9s + 2 * forecmodel3ses
genr lower3_9s=fitmodel3_9s - 2 * forecmodel3ses

smpl 2019.11 2099.12 if d3=1
genr upper3_3s=fitmodel3_3s + 2 * forecmodel3ses
genr lower3_3s=fitmodel3_3s - 2 * forecmodel3ses


smpl 1978.11 2099.12

group fitmodel3s fitmodel3_1s fitmodel3_2s fitmodel3_3s fitmodel3_4s  fitmodel3_5s fitmodel3_6s fitmodel3_7s fitmodel3_8s fitmodel3_9s fitmodel3_10s fitmodel3_11s  fitmodel3_12s  history_9 history_3 upper3_9s lower3_9s upper3_3s lower3_3s 

freeze(fitmodel3graphs) fitmodel3s.line

fitmodel3graphs.setelem(1)  lwidth(1) lcolor(gray)
fitmodel3graphs.setelem(2)  lwidth(1) lcolor(gray)
fitmodel3graphs.setelem(3)  lwidth(2)  lcolor(blue)
fitmodel3graphs.setelem(4)  lwidth(1) lcolor(gray)
fitmodel3graphs.setelem(5)  lwidth(1) lcolor(gray)
fitmodel3graphs.setelem(6)  lwidth(1)  lcolor(gray)
fitmodel3graphs.setelem(7)  lwidth(1) lcolor(gray)
fitmodel3graphs.setelem(8)  lwidth(1) lcolor(gray)
fitmodel3graphs.setelem(9)  lwidth(2)  lcolor(red)
fitmodel3graphs.setelem(10)  lwidth(1) lcolor(gray)
fitmodel3graphs.setelem(11)  lwidth(1) lcolor(gray)
fitmodel3graphs.setelem(12)  lwidth(1)  lcolor(gray)
fitmodel3graphs.setelem(13)   lcolor(red) symbol(2)
fitmodel3graphs.setelem(14)   lcolor(blue) symbol(2)
fitmodel3graphs.setelem(17) linecolor(@rgb(0, 128, 255)) symbol(FILLEDCIRCLE) symbolsize(X-Small) 
fitmodel3graphs.setelem(18) linecolor(@rgb(0, 128, 255)) symbol(FILLEDCIRCLE) symbolsize(X-Small)
fitmodel3graphs.setelem(15) linecolor(@rgb(255, 138, 138)) symbol(FILLEDCIRCLE) symbolsize(X-Small)  
fitmodel3graphs.setelem(16) linecolor(@rgb(255, 138, 138)) symbol(FILLEDCIRCLE) symbolsize(X-Small) 
fitmodel3graphs.legend -display
fitmodel3graphs.addtext(.4,.3,font(16)) "March"
fitmodel3graphs.addtext(0.29,2.15,font(16)) "September"
fitmodel3graphs.addtext(l) "SIE (million sq. km)"
fitmodel3graphs.axis(left) range(0,20)
fitmodel3graphs.draw(shade, bottom) 2019.10 2100
fitmodel3graphs.datelabel format(yyyy)

'fitmodel3graphs.save(t=jpg,d=600) c:\users\fdiebold\dropbox\dieboldrudebusch\DieboldRudebusch_ice\Paper\graphics\graph5s


'*** Time series extrapolation forecast, graphed for 2030's, 2060's, and 2090's ***

smpl 2019.11 2099.12 

genr uppers = forecmodel3s + 2 * forecmodel3ses
genr lowers = forecmodel3s -  2 * forecmodel3ses
genr zero=0

group bands forecmodel3s uppers lowers zero

smpl 2030.01 2032.12

freeze(bandgraphs) bands.mixed line(1) band(2,3) line(4)

bandgraphs.setelem(1)  lwidth(2) lcolor(black)
bandgraphs.legend -display
bandgraphs.addtext(l) "Shadow SIE (10^6 km^2)"
bandgraphs.axis(left) range(-25,25)
bandgraphs.datelabel  format(yyyy)

'bandgraphs.save(t=jpg,d=600) c:\users\fdiebold\dropbox\dieboldrudebusch\DieboldRudebusch_ice\Paper\graphics\graph6s

smpl 2060.01 2062.12

freeze(bandgraph2s) bands.mixed line(1) band(2,3) line(4)

bandgraph2s.setelem(1)  lwidth(2) lcolor(black)
bandgraph2s.legend -display
bandgraph2s.addtext(l) "Shadow SIE (10^6 km^2)"
'bandgraph2s.axis(left) range(-25,20)
'bandgraph2s.datelabel format(yyyy)

'bandgraph2s.save(t=jpg,d=600) c:\users\fdiebold\dropbox\dieboldrudebusch\DieboldRudebusch_ice\Paper\graphics\graph7s2

smpl 2090.01 2092.12

freeze(bandgraph3s) bands.mixed line(1) band(2,3) line(4)

bandgraph3s.setelem(1)  lwidth(2) lcolor(black)
bandgraph3s.legend -display
bandgraph3s.addtext(l) "Shadow SIE (10^6 km^2)"
bandgraph3s.axis(left) range(-25,20)
'bandgraph3s.datelabel  format(yyyy)

'bandgraph3s.save(t=jpg,d=600) c:\users\fdiebold\dropbox\dieboldrudebusch\DieboldRudebusch_ice\Paper\graphics\graph8s



'start bootstrap

'real-world regression

smpl 1978.11 2019.10

equation real
real.ls SIE d1 d2 d3 d4 d5 d6 d7 d8 d9 d10 d11 d12 d1*time  d2*time  d3*time  d4*time  d5*time  d6*time  d7*time  d8*time  d9*time  d10*time  d11*time  d12*time summer nonsummer ar(1)

genr v=resid
scalar rhohat=c(27)

genr fit = c(1)*d1 + c(2)*d2  + c(3)*d3 + c(4)*d4 + c(5)*d5 + c(6)*d6 + c(7)*d7 + c(8)*d8 + c(9)*d9 + c(10)*d10 + c(11)*d11 + c(12)*d12 + c(13)*d1*time + c(14)* d2*time + c(15)* d3*time + c(16)* d4*time + c(17)* d5*time + c(18)* d6*time  + c(19)*d7*time + c(20)* d8*time + c(21)* d9*time  + c(22)*d10*time + c(23)* d11*time + c(24)* d12*time + c(26)*d1*time^2  + c(26)*d2*time^2 + c(26)* d3*time^2 + c(26)* d4*time^2 + c(26)* d5*time^2 + c(26)* d6*time^2  + c(26)*d7*time^2 + c(25)* d8*time^2 + c(25)* d9*time^2 + c(25)* d10*time^2 + c(26)* d11*time^2  + c(26)*d12*time^2 

group results_s0
group results_s1
group results_s2

group results_aso0
group results_aso1
group results_aso2

group results_djf10

'enter the bootstrap world

for !rep=1 to 10

smpl 1978.11 2019.10

v.resample

smpl 1978.11 1978.11
genr eb=SIE-fit

smpl 1978.12 2019.10
genr eb = rhohat * eb(-1) + v_b

smpl 1978.11 2019.10
genr SIEb  = fit + eb

equation boot
boot.ls SIEb d1 d2 d3 d4 d5 d6 d7 d8 d9 d10 d11 d12 d1*time  d2*time  d3*time  d4*time  d5*time  d6*time  d7*time  d8*time  d9*time  d10*time  d11*time  d12*time summer nonsummer ar(1)

 
smpl 2019.11 2099.12
boot.forecast SIEbf

genr month=@month

smpl 2019.11 2099.12  if month=9 and SIEbf < 0
genr SIEbf{!rep}_s0 = SIEbf

smpl 2019.11 2099.12  if month=9 and SIEbf < 1
genr SIEbf{!rep}_s1 = SIEbf

smpl 2019.11 2099.12  if month=9 and SIEbf < 2
genr SIEbf{!rep}_s2 = SIEbf

smpl 2019.11 2099.12  if month=10 and SIEbf < 0 and SIEbf(-1) < 0 and SIEbf(-2) < 0
genr SIEbf{!rep}_aso0 = SIEbf

smpl 2019.11 2099.12  if month=10 and SIEbf < 1 and SIEbf(-1) < 1 and SIEbf(-2) < 1
genr SIEbf{!rep}_aso1 = SIEbf

smpl 2019.11 2099.12  if month=10 and SIEbf < 2 and SIEbf(-1) < 2 and SIEbf(-2) < 2
genr SIEbf{!rep}_aso2 = SIEbf

smpl 2019.11 2099.12  if month=2 and SIEbf < 10 and SIEbf(-1) < 10 and SIEbf(-2) < 10
genr SIEbf{!rep}_djf10 = SIEbf




smpl 2019.11 2099.12
results_s0.add SIEbf{!rep}_s0
results_s1.add SIEbf{!rep}_s1
results_s2.add SIEbf{!rep}_s2
results_aso0.add SIEbf{!rep}_aso0
results_aso1.add SIEbf{!rep}_aso1
results_aso2.add SIEbf{!rep}_aso2
results_djf10.add SIEbf{!rep}_djf10

next


stomna(results_s0,resultsmat_s0)
stomna(results_s1,resultsmat_s1)
stomna(results_s2,resultsmat_s2)
stomna(results_aso0,resultsmat_aso0)
stomna(results_aso1,resultsmat_aso1)
stomna(results_aso2,resultsmat_aso2)
stomna(results_djf10,resultsmat_djf10)

vector icefree_s0 = ( @cifirst(resultsmat_s0) ) /12 +2020
vector icefree_s1 = ( @cifirst(resultsmat_s1) ) /12 +2020
vector icefree_s2 = ( @cifirst(resultsmat_s2) ) /12 +2020
vector icefree_aso0 = ( @cifirst(resultsmat_aso0) ) /12 +2020
vector icefree_aso1 = ( @cifirst(resultsmat_aso1) ) /12 +2020
vector icefree_aso2 = ( @cifirst(resultsmat_aso2) ) /12 +2020
vector icefree_djf10 = ( @cifirst(resultsmat_djf10) ) /12 +2020




'************** estimate densities

smpl 2019.11 2099.12

freeze(graph_s0) icefree_s0.distplot kernel
graph_s0.setelem(1)  lwidth(3)
graph_s0.addtext(itl,font(24)) "  Sept = 0x10^6 km^2"
'graph_s0.options size(6,6)
graph_s0.legend -display
'graph_s0.axis(left) range(0, 34)
graph_s0.addtext(t)  
'graph_s0.addtext(b) "Years"  

freeze(graph_s1) icefree_s1.distplot kernel
graph_s1.setelem(1)  lwidth(3)
graph_s1.addtext(itl,font(24)) "  Sept  <  1x10^6 km^2"
'graph_s1.options size(6,6)
graph_s1.legend -display
'graph_s1.axis(left) range(0, 34)
graph_s1.addtext(t)  

freeze(graph_s2) icefree_s2.distplot kernel
graph_s2.setelem(1)  lwidth(3)
graph_s2.addtext(itl,font(24)) "  Sept  <  2x10^6 km^2"
'graph_s2.options size(6,6)
graph_s2.legend -display
'graph_s2.axis(left) range(0, 34)
graph_s2.addtext(t)  


freeze(graph_aso0) icefree_aso0.distplot kernel
graph_aso0.setelem(1)  lwidth(3)
graph_aso0.addtext(itl,font(24)) "  Aug-Sept-Oct  =  0x10^6 km^2"
'graph_aso0.options size(6,6)
graph_aso0.legend -display
'graph_aso0.axis(left) range(0, 34)
graph_aso0.addtext(t)  


freeze(graph_aso1) icefree_aso1.distplot kernel
graph_aso1.setelem(1)  lwidth(3)
graph_aso1.addtext(itl,font(24)) "  Aug-Sept-Oct  <  1x10^6 km^2"
'graph_aso1.options size(6,6)
graph_aso1.legend -display
'graph_aso1.axis(left) range(0, 34)
graph_aso1.addtext(t)  

freeze(graph_aso2) icefree_aso2.distplot kernel
graph_aso2.setelem(1)  lwidth(3)
graph_aso2.addtext(itl,font(24)) "  Aug-Sept-Oct  <  2x10^6 km^2"
'graph_aso2.options size(6,6)
graph_aso2.legend -display
'graph_aso2.axis(left) range(0, 34)
graph_aso2.addtext(t)  


freeze(graph_djf10) icefree_djf10.distplot hist
graph_djf10.setelem(1)  lwidth(3)
graph_djf10.addtext(itl,font(24)) "Dec-Jan-Feb  <  10x10^6 km^2"
'graph_djf10.options size(6,6)
graph_djf10.legend -display
'graph_djf10.axis(left) range(0, 34)
graph_djf10.addtext(t)  


graph graph_999.merge graph_s0 graph_aso0  graph_s1 graph_aso1 graph_s2  graph_aso2 
graph_999.align(2,1.5,1) 
graph_999.axis(bottom) format(-ksep)
graph_999.axis(bottom) range(2020,2080) 
graph_999.axis(left) range(0,.19)
'graph_999.datelabel interval(obs,120,2020)

'graph_999.save(t=jpg,d=600) c:\users\fdiebold\dropbox\dieboldrudebusch\DieboldRudebusch_ice\Paper\graphics\graph_999


stop




==> anc/extent_fxdReadme.txt <==
extent_fxd is an EViews program that reads the data from Arctic and does all computations/graphs except Figure 6.
extent_fxd_gladys is an EViews program that reads the data from GCMplot  and produces Figure 6..

==> anc/extent_fxd_gladys.prg <==
workfile gcmplot y 1975 2100
smpl 1975 2100

'cd "C:\Users\l1sxt08\Dropbox (FRB SF)\Dropbox\DieboldRudebusch\DR_ICE\data"

'cd "S:\Gladys\Glenn\Climate\DieboldRudebusch\DieboldRudebusch_ice\2021\replication\"

cd "C:\Users\fdiebold\Dropbox\DieboldRudebusch\DR_ICE\data"

'cd "C:\Users\l1sxt08\Dropbox (FRB SF)\DieboldRudebusch\DR_ICE\CodeAndResults\Gladys\sandbox"

read GCMplot.csv year historical observed rcp26 rcp45 rcp60 rcp85 quadratic2005 quadratic2019 quad2019resids linear linearResids breakdate1988 breakdate1988resids simplified2005 simplified2019 lowerCIfull upperCIfull lowerCI2006 upperCI2006 lowerCIrestricted upperCIrestricted lowerCIrestricted2006 upperCIrestricted2006

smpl 1975 2100
graph siePlotsimplified observed simplified2005 simplified2019 rcp45 rcp60 rcp85 upperCIrestricted lowerCIrestricted
siePlotsimplified.options backfade(none)
siePlotsimplified.options size(8.58,5.15)
siePlotsimplified.addtext(l, textcolor(@rgb(0,0,0)), fillcolor(@rgb(255,255,255)), framecolor(@rgb(0,0,0)), just(l) , font(Arial,10,-b,-i,-u,-s))  "September SIE (million sq. km)"
siePlotsimplified.datelabel format("YYYY")
sieplotsimplified.datelabel interval(year, 10, 1980)
sieplotsimplified.axis(b) angle(0)

sieplotsimplified.addtext(1.5,0.15, textcolor(@rgb(0,0,0)), fillcolor(@rgb(255,255,255)), framecolor(@rgb(0,0,0)), just(l) , font(Arial,18,-b,-i,-u,-s))  "Historical\n"
sieplotsimplified.addtext(1.51,3.66, textcolor(@rgb(0,0,0)), fillcolor(@rgb(255,255,255)), framecolor(@rgb(0,0,0)), just(l) , font(Arial,18,-b,-i,-u,-s))  "Quadratic trend"
sieplotsimplified.addtext(5.19,2.66, textcolor(@rgb(0,0,0)), fillcolor(@rgb(255,255,255)), framecolor(@rgb(0,0,0)), just(l) , font(Arial,18,-b,-i,-u,-s))  "Climate model projections"
sieplotsimplified.addtext(7.6,3.41, textcolor(@rgb(0,0,0)), fillcolor(@rgb(255,255,255)), framecolor(@rgb(0,0,0)), just(l) , font(Arial,18,-b,-i,-u,-s))  "RCP4.5\n"
sieplotsimplified.addtext(7.6,3.92, textcolor(@rgb(0,0,0)), fillcolor(@rgb(255,255,255)), framecolor(@rgb(0,0,0)), just(l) , font(Arial,14,-b,-i,-u,-s))  "RCP6.0"
sieplotsimplified.addtext(7.6,4.6, textcolor(@rgb(0,0,0)), fillcolor(@rgb(255,255,255)), framecolor(@rgb(0,0,0)), just(l) , font(Arial,14,-b,-i,-u,-s))  "RCP8.5"

sieplotsimplified.axis(l) font(Arial,18,-b,-i,-u,-s)
sieplotsimplified.axis(r) font(Arial,18,-b,-i,-u,-s)
sieplotsimplified.axis(b) font(Arial,18,-b,-i,-u,-s)
sieplotsimplified.axis(t) font(Arial,18,-b,-i,-u,-s)
sieplotsimplified.setfont text(Arial,18,-b,-i,-u,-s)
sieplotsimplified.textdefault font(Arial,18,-b,-i,-u,-s)
siePlotsimplified.options linepat
siePlotsimplified.setelem(1) linecolor(black) linewidth(3)

siePlotsimplified.setelem(4) linepattern(SOLID) linecolor(blue) linewidth(3)
siePlotsimplified.setelem(5) linepattern(SOLID) linecolor(yellow) linewidth(3)

sieplotsimplified.setelem(2) linepattern(DASH10) linecolor(@rgb(255,0,0)) linewidth(3)
sieplotsimplified.setelem(3) linepattern(SOLID) linecolor(@rgb(255,0,0)) linewidth(3)
sieplotsimplified.setelem(6) linecolor(@rgb(128,64,0)) linepattern(SOLID) linewidth(3)
sieplotsimplified.setelem(7) symbol(FILLEDCIRCLE) linepattern(none) linecolor(@rgb(255,0,0)) symbolsize(Small)
sieplotsimplified.setelem(8) symbol(FILLEDCIRCLE) linepattern(none) linecolor(@rgb(255,0,0)) symbolsize(Small)

sieplotsimplified.legend -display

siePlotsimplified.axis(left) range(0,8)
sieplotsimplified.axis -minor

'siePlotsimplified.save(t=jpg, d=600) S:\Gladys\Glenn\Climate\dieboldrudebusch\DieboldRudebusch_ice\2021\replication\figure6



stop



